TreePIN$^{2}$: Tree-Prior Initialized Neural Networks

Fitted decision trees provide predictive knowledge for neural network initialization. We present Tree-Prior Initialized Neural Networks (TreePIN$^{2}$), a method that translates split rules, decision paths and leaf predictions into initial network weights and biases for classification and regression. Sigmoid units encode split responses, hidden units combine them along decision paths, and leaf predictions initialize the output layer. We calibrate split softness using local training margins, sample support and impurity reduction, relating the initial responses to the data at each node. All weights and biases remain trainable, allowing gradient-based optimization to refine the transferred decisions and their combinations. Across six classification and six regression tasks with twenty paired seeds, TreePIN$^{2}$ improves mean initial and early validation performance over initialization baselines on most tasks. After fifty epochs, it achieves the best or tied-best mean validation performance among the six compared methods on ten tasks. Paired ablations show how split calibration and leaf-informed output initialization contribute to the starting predictor and its subsequent learning.

==> supporting_assets/format_budgeted_ranks.py <==
"""Format budgeted-cost ranks from exact saved update counts; never fit or train.

Lower mean percent-of-E50 cost is better. Tied exact means share a rank;
the next distinct mean is second. Existing displayed numbers are retained.
"""
from collections import defaultdict
from fractions import Fraction
from pathlib import Path
import argparse
import csv
import hashlib
import json
import re
import statistics

DATASETS = [
    'bank', 'banknote', 'breast_cancer', 'digits', 'spambase', 'wine',
    'california_housing', 'diabetes', 'airfoil_self_noise',
    'concrete_compressive_strength', 'protein_structure', 'gas_turbine_co',
]
ARMS = ['Random', 'He', 'Xavier', 'STBI', 'DJINN', 'Auto']
LEGEND = ' Bold/italics mark best/second mean costs.'
WRAPPER = re.compile(r'\\(?:mathbf|mathit)\{([^{}]+)\}')


def strip_ranks(text):
    return WRAPPER.sub(r'\1', text).replace(LEGEND, '')


def format_ranks(text, csv_path):
    rows = list(csv.DictReader(Path(csv_path).open()))
    assert len(rows) == 1440, 'Expected complete six-method, twelve-task, twenty-seed data'
    groups = defaultdict(list)
    contexts = defaultdict(list)
    for row in rows:
        groups[row['dataset'], row['arm']].append(row)
        contexts[row['dataset'], row['seed']].append(row)
    assert len(groups) == 72 and all(len(v) == 20 for v in groups.values())
    assert len(contexts) == 240
    for context in contexts.values():
        assert {r['arm'] for r in context} == set(ARMS)
        for field in ['budget_updates', 'target', 'arrays_sha256', 'batch_sha256']:
            assert len({r[field] for r in context}) == 1, field
    means, ranks, audit = {}, {}, []
    for dataset in DATASETS:
        for arm in ARMS:
            values = [Fraction(100 * int(r['bounded_updates_used']), int(r['budget_updates']))
                      for r in groups[dataset, arm]]
            assert all(0 <= value <= 100 for value in values)
            means[dataset, arm] = sum(values) / len(values)
        ordered = sorted({means[dataset, arm] for arm in ARMS})
        for arm in ARMS:
            ranks[dataset, arm] = ordered.index(means[dataset, arm]) + 1
        audit.append({'dataset': dataset, 'direction': 'lower mean budgeted cost is better',
                      'best': [a for a in ARMS if ranks[dataset, a] == 1],
                      'second': [a for a in ARMS if ranks[dataset, a] == 2],
                      'exact_means_percent': {a: str(means[dataset, a]) for a in ARMS}})
    original = strip_ranks(text)
    lines = original.splitlines(keepends=True)
    row_index, cells = 0, 0
    for i, line in enumerate(lines):
        if ' & ' not in line or r'\pm' not in line:
            continue
        assert row_index < 12
        arm = ARMS[row_index % 6]
        label = line.split(' & ', 1)[0]
        assert label == (r'\TreePINN{}' if arm == 'Auto' else arm)
        dataset_group = DATASETS[:6] if row_index < 6 else DATASETS[6:]
        column = 0

        def wrap(match):
            nonlocal column, cells
            dataset = dataset_group[column]
            value = match.group(1)
            assert re.fullmatch(r'[0-9.]+\\pm[0-9.]+', value), value
            values = [100 * int(r['bounded_updates_used']) / int(r['budget_updates'])
                      for r in groups[dataset, arm]]
            expected = f'{float(means[dataset, arm]):.1f}'+r'\pm'+f'{statistics.stdev(values):.1f}'
            assert value == expected, (dataset, arm, value, expected)
            rank = ranks[dataset, arm]
            column += 1
            cells += 1
            if rank in (1, 2):
                return '$' + ('\\mathbf{' if rank == 1 else '\\mathit{') + value + '}$'
            return match.group(0)

        lines[i] = re.sub(r'\$([^$]+)\$', wrap, line)
        assert column == 6
        row_index += 1
    assert row_index == 12 and cells == 72
    output = ''.join(lines)
    anchor = r'\caption{Budgeted optimization updates.'
    assert output.count(anchor) == 1
    output = output.replace(anchor, anchor + LEGEND)
    assert strip_ranks(output) == original, 'Unexpected change outside rank wrappers/legend'
    return output, {'cells_verified': cells, 'per_seed_rows': len(rows),
                    'source_csv_sha256': hashlib.sha256(Path(csv_path).read_bytes()).hexdigest(),
                    'rank_rule': 'Exact rational mean, ascending; ties share rank, next distinct mean second',
                    'results': audit, 'numbers_sd_body_tests_changed': False}


if __name__ == '__main__':
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--source', type=Path, required=True)
    p.add_argument('--csv', type=Path, required=True)
    p.add_argument('--output', type=Path, required=True)
    p.add_argument('--audit', type=Path, required=True)
    a = p.parse_args()
    text, report = format_ranks(a.source.read_text(), a.csv)
    a.output.write_text(text)
    a.audit.write_text(json.dumps(report, indent=2) + '\n')
    print(json.dumps({'cells_verified': report['cells_verified'], 'output': str(a.output)}))

